The Strength and Variability of the Helium 10830 \AA\ Triplet in Young Stars, with Implications for Exosphere Detection

Young exoplanets trace planetary evolution, particularly the atmospheric mass loss that is most dynamic in youth. However, the high activity level of young stars can mask or mimic the spectroscopic signals of atmospheric mass loss. This includes the activity-sensitive He 10830 \AA\ triplet, which is an increasingly important exospheric probe. To characterize the He-10830 triplet at young ages, we present time-series NIR spectra for young transiting planet hosts taken with the Habitable-zone Planet Finder. The He-10830 absorption strength is similar across our sample, except at the fastest and slowest rotation, indicating that young chromospheres are dense and populate metastable helium via collisions. Photoionization and recombination by coronal radiation only dominates metastable helium population at the active and inactive extremes. Volatile stellar activity, such as flares and changing surface features, drives variability in the He-10830 triplet. Variability is largest at the youngest ages before decreasing to $\lesssim5-10$ m\AA\ (or 3%) at ages above 300 Myr, with 6 of 8 stars in this age range agreeing with no intrinsic variability. He-10830 triplet variability is smallest and age-independent at the shortest timescales. Intrinsic stellar variability should not preclude detection of young exospheres, except at the youngest ages. We recommend out-of-transit comparison observations taken directly surrounding transit and observation of multiple transits to minimize activity's effect. Regardless, caution is necessary when interpreting transit observations in the context of stellar activity, as many scenarios can lead to enhanced stellar variability even on timescales of an hour.

==> anc/table_4_submit.mrt <==
Title: The Helium 10830 Triplet at Young Ages
Authors: D. Krolikowski, A. Kraus, B. Tofflemire, C. Morley, A. Mann, A. Vanderburg
Table: Helium 10830 A Triplet EW Measurements
================================================================================
Byte-by-byte Description of file: table_4_submit.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
 1- 8   A8     ---    object   Object name
10-21   F12.4  ---    date    Observation midpoint JD
23-29   F7.2   ---    ew_he   Helium triplet equivalent width
31-37   F7.2   ---    e_he_ew Helium triplet equivalent width uncertainty
39-39   I1     ---    flag    Reason for missing EW measurement (1)

--------------------------------------------------------------------------------
Note (1):
     1 = low spectrum signal-to-noise
     2 = failed spectral fit
     3 = bad spectral fit
--------------------------------------------------------------------------------
V1298Tau 2458548.6090  409.43   10.77
V1298Tau 2458548.6125                 1
V1298Tau 2458548.6177  456.20   36.62
V1298Tau 2458548.6203                 1
V1298Tau 2458548.6245                 1
V1298Tau 2458549.6230  446.97   10.68
V1298Tau 2458549.6270  449.94   10.60
V1298Tau 2458550.5956                 3
V1298Tau 2458550.5997  571.39   13.82
V1298Tau 2458550.6038  546.33   24.67
V1298Tau 2458550.6078  556.56   14.80
V1298Tau 2458561.5734  431.14    9.57
V1298Tau 2458561.5774  420.69    9.27
V1298Tau 2458562.5872  384.99   10.70
V1298Tau 2458562.5920  363.37   17.11
V1298Tau 2458566.5757  428.29   10.20
V1298Tau 2458566.5796  425.55   10.74
V1298Tau 2458567.5738  459.26   11.42
V1298Tau 2458768.7968  724.72   14.51
V1298Tau 2458768.8008  721.85   12.14
V1298Tau 2458768.8045  710.18   12.82
V1298Tau 2458769.7923  480.36    8.34
V1298Tau 2458769.7962                 3
V1298Tau 2458769.8001  492.48    9.02
V1298Tau 2458771.7828  600.38   25.35
V1298Tau 2458771.7866  584.94   18.85
V1298Tau 2458771.7906  582.66   18.04
V1298Tau 2458773.7766  689.21   17.35
V1298Tau 2458773.7805  708.81   21.27
V1298Tau 2458773.7845  647.34   21.31
V1298Tau 2458773.9833  567.05   10.14
V1298Tau 2458773.9875  538.72   12.36
V1298Tau 2458773.9913  569.10    9.46
V1298Tau 2458774.7785  704.34   11.91
V1298Tau 2458774.7824  692.27   12.90
V1298Tau 2458774.7863                 3
V1298Tau 2458774.9898  613.15    9.26
V1298Tau 2458774.9937  590.77    9.63
V1298Tau 2458774.9977                 2
V1298Tau 2458775.7832  503.62    8.37
V1298Tau 2458775.7871  510.12    8.57
V1298Tau 2458775.7911  509.09    8.83
V1298Tau 2458775.9735  421.71   29.47
V1298Tau 2458775.9774  431.43    8.18
V1298Tau 2458775.9813  438.72    8.49
V1298Tau 2458776.7652  457.59    8.49
V1298Tau 2458776.7691  451.09    8.39
V1298Tau 2458776.7731  437.71    8.23
V1298Tau 2458778.7740  493.77    7.14
V1298Tau 2458778.7779  487.44    8.25
V1298Tau 2458778.7818  498.51    8.17
V1298Tau 2458779.7644                 3
V1298Tau 2458779.7684  471.86    8.54
V1298Tau 2458779.7723  475.97   13.36
V1298Tau 2458779.9692  501.49    8.77
V1298Tau 2458779.9731  496.74    8.24
V1298Tau 2458779.9770  494.94    8.26
V1298Tau 2458780.7545                 2
V1298Tau 2458780.7585  286.82    8.56
V1298Tau 2458780.7624                 2
V1298Tau 2458780.9532  450.53    9.74
V1298Tau 2458780.9571  453.04    8.97
V1298Tau 2458780.9610  452.13    9.54
V1298Tau 2458780.9650  450.90    7.50
V1298Tau 2458780.9689  453.17    8.37
V1298Tau 2458780.9728  466.75    8.96
V1298Tau 2458780.9768  463.52    9.27
V1298Tau 2458780.9807  483.53   10.11
V1298Tau 2458780.9846  443.73   11.69
V1298Tau 2458780.9888  447.89   12.00
V1298Tau 2458780.9926  451.17   10.65
V1298Tau 2458782.9603  395.70    7.40
V1298Tau 2458782.9641  396.36    8.45
V1298Tau 2458782.9680  401.18    8.90
V1298Tau 2458783.9495  447.23   33.54
V1298Tau 2458783.9535  428.22   26.69
V1298Tau 2458783.9573  415.18   10.57
V1298Tau 2458785.9574  715.62   16.90
V1298Tau 2458785.9612  749.08   15.72
V1298Tau 2458785.9658  728.42   18.06
V1298Tau 2458786.7460  425.14    9.69
V1298Tau 2458786.7500  422.03    9.00
V1298Tau 2458786.7539  432.57    8.70
V1298Tau 2458786.9496  491.02    9.35
V1298Tau 2458786.9536  503.54   10.54
V1298Tau 2458786.9574  507.34    9.49
V1298Tau 2458787.9517                 3
V1298Tau 2458787.9556                 2
V1298Tau 2458787.9595  418.15   25.59
V1298Tau 2458788.7463  490.37   10.16
V1298Tau 2458788.7502  479.44   11.54
V1298Tau 2458788.7542  490.62   11.26
V1298Tau 2458789.9452  400.35   12.52
V1298Tau 2458789.9489  410.68   13.70
V1298Tau 2458789.9529  440.09   19.47
V1298Tau 2458791.7374  432.32    8.69
V1298Tau 2458791.7413  458.96   10.09
V1298Tau 2458791.7454  453.85    9.69
V1298Tau 2458803.7015  439.36    8.87
V1298Tau 2458803.7054  431.47    8.24
V1298Tau 2458803.7092  408.92    8.85
V1298Tau 2458803.9102  418.35    8.48
V1298Tau 2458803.9139  424.25    8.12
V1298Tau 2458803.9186  408.01   16.54
V1298Tau 2458805.9105  381.53   14.22
V1298Tau 2458805.9146                 3
V1298Tau 2458805.9185  381.41   11.72
V1298Tau 2458806.9092  414.25   10.15
V1298Tau 2458806.9133  411.77   37.03
V1298Tau 2458806.9169  411.26   18.92
V1298Tau 2458810.6758  294.60    8.95
V1298Tau 2458810.6797  306.69    8.28
V1298Tau 2458810.6837  305.63    8.05
V1298Tau 2458814.6670  296.93   16.06
V1298Tau 2458814.6708                 2
V1298Tau 2458814.6747                 2
V1298Tau 2458907.6206  427.66    7.17
V1298Tau 2458907.6242  394.39    9.09
V1298Tau 2458907.6285  424.26    8.50
V1298Tau 2459074.9653  379.23   10.68
V1298Tau 2459074.9692  381.68   11.05
V1298Tau 2459074.9730  381.25   11.00
V1298Tau 2459096.8960  411.57    9.64
V1298Tau 2459096.8999  425.83    8.55
V1298Tau 2459096.9039  426.41    8.30
V1298Tau 2459104.8785  266.74    8.41
V1298Tau 2459104.8825  262.00    9.18
V1298Tau 2459104.8864  260.48    9.09
V1298Tau 2459174.6790  366.98    9.15
V1298Tau 2459174.6830  352.79    8.64
V1298Tau 2459174.6869  367.13   10.41
K2284    2458472.6453                 1
K2284    2458472.6493                 1
K2284    2458472.6534                 1
K2284    2458475.6362                 1
K2284    2458475.6402                 1
K2284    2458475.6443                 1
K2284    2458477.6552  347.65   19.64
K2284    2458477.6593  342.69   18.60
K2284    2458477.6634  370.49   21.25
K2284    2458720.9656  286.53   21.23
K2284    2458720.9732  277.97   18.16
K2284    2458720.9806  307.36   16.29
K2284    2458766.8516  344.74   16.14
K2284    2458766.8593  312.88   13.75
K2284    2458766.8667  316.29   15.81
K2284    2458766.8749  293.11   19.80
K2284    2458856.6024  273.89   13.82
K2284    2458856.6097  269.94   14.49
K2284    2458856.6174  305.55   16.58
K2284    2459086.9677  300.04   13.54
K2284    2459086.9751  299.62   17.35
K2284    2459086.9828  305.72   15.91
K2284    2459104.9187  315.79   13.06
K2284    2459104.9263  358.54   13.48
K2284    2459104.9338  323.80   12.89
K2284    2459123.8696  301.08   11.59
K2284    2459123.8773  327.85   11.33
K2284    2459123.8848  332.49   11.15
K2284    2459128.8534  363.37   17.83
K2284    2459128.8609  349.95   17.74
K2284    2459128.8684  364.88   17.70
K2284    2459161.9748  308.79   14.63
K2284    2459161.9823  297.62   15.64
K2284    2459161.9899  287.97   17.87
K2284    2459175.9333  318.42   14.42
K2284    2459175.9407  319.76   15.43
K2284    2459175.9520  315.55   17.22
K2284    2459195.6704  376.58   20.76
K2284    2459195.6779  353.24   17.04
K2284    2459195.6853                 3
K2284    2459218.6217                 1
K2284    2459218.6299                 1
K2284    2459218.6408                 1
TOI2048  2459033.7592  343.59   11.88
TOI2048  2459033.7632  303.26   11.47
TOI2048  2459033.7671  318.86   11.53
TOI2048  2459039.7724  363.87   17.66
TOI2048  2459039.7775  318.91   17.06
TOI2048  2459039.7808  300.84   15.52
TOI2048  2459046.7269  312.14   11.01
TOI2048  2459046.7309  326.74   11.90
TOI2048  2459046.7347  297.16   13.37
TOI2048  2459055.7095                 1
TOI2048  2459055.7135                 1
TOI2048  2459055.7183                 1
TOI2048  2459056.6936  316.20   13.82
TOI2048  2459056.6971  340.01   17.36
TOI2048  2459056.7016  312.48   13.30
TOI2048  2459058.6973  391.56   18.56
TOI2048  2459058.7012  358.28   14.16
TOI2048  2459058.7051  372.77   13.58
TOI2048  2459061.6856  318.49   11.28
TOI2048  2459061.6895  312.12   13.29
TOI2048  2459061.6935  315.45   11.56
TOI2048  2459068.6679  321.77   11.18
TOI2048  2459068.6719  328.11   12.72
TOI2048  2459068.6758  320.01   10.58
TOI2048  2459223.0369  322.80   11.14
TOI2048  2459223.0408  309.61   10.39
TOI2048  2459223.0448  325.43   10.57
TOI2048  2459247.9642  314.96   12.50
TOI2048  2459247.9681  311.91   13.92
TOI2048  2459247.9721  295.92   14.67
TOI2048  2459278.8882  288.19   16.78
TOI2048  2459278.8922  301.28   15.79
TOI2048  2459278.8962  323.91   18.39
TOI2048  2459303.8112  335.63   17.62
TOI2048  2459303.8152  320.48   14.80
TOI2048  2459303.8192  288.70   14.90
TOI2048  2459304.8119  307.39   10.25
TOI2048  2459304.8158  323.87   12.40
TOI2048  2459304.8198  310.90   11.79
TOI2048  2459305.8074  292.92   14.06
TOI2048  2459305.8113  307.93   15.67
TOI2048  2459305.8153  299.28   12.44
HD63433  2458918.7579  324.00    3.46
HD63433  2458918.7606  326.36    3.49
HD63433  2458918.7633  324.04    3.47
HD63433  2458904.5846  318.42    3.98
HD63433  2458904.5874  323.80    3.88
HD63433  2458904.5900  317.61    3.75
HD63433  2458937.6863  321.48    3.36
HD63433  2458937.6890  325.98    3.63
HD63433  2458937.6917  325.17    3.50
HD63433  2459123.9788  311.12    3.44
HD63433  2459123.9815  310.40    3.70
HD63433  2459123.9842  308.67    3.65
HD63433  2459132.9373  309.26    3.68
HD63433  2459132.9400  311.57    3.88
HD63433  2459132.9427  313.72    3.95
HD63433  2459137.9344  312.18    4.06
HD63433  2459137.9371  307.47    4.03
HD63433  2459137.9398  313.97    3.85
HD63433  2459138.9324  307.37    4.01
HD63433  2459138.9352  305.55    4.01
HD63433  2459138.9379  307.86    3.56
HD63433  2459190.0227  322.51    3.90
HD63433  2459190.0254  325.40    3.69
HD63433  2459190.0281  328.21    3.76
HD63433  2459194.0029  318.13    4.82
HD63433  2459194.0057  315.53    6.76
HD63433  2459194.0083  312.08    4.02
HD63433  2459219.9266  312.36    3.75
HD63433  2459219.9293  311.74    3.61
HD63433  2459219.9320  314.16    3.57
HD63433  2459264.5945  313.07    3.70
HD63433  2459264.5972  314.37    3.82
HD63433  2459264.5999  313.16    3.64
HD63433  2459303.6924  321.09    4.19
HD63433  2459303.6952  323.13    3.77
HD63433  2459303.6979  320.37    3.92
HD63433  2459304.6879  323.80    3.52
HD63433  2459304.6906  323.74    3.75
HD63433  2459304.6933  322.32    3.70
HD283869 2458472.6298                 3
HD283869 2458472.6337  189.42    8.22
HD283869 2458472.6379  179.26    7.71
HD283869 2458474.8371                 1
HD283869 2458474.8409                 1
HD283869 2458474.8465                 1
HD283869 2458474.8493  168.82   10.70
HD283869 2458474.8529  191.49    8.70
HD283869 2458474.8567  191.28   16.03
HD283869 2458503.7618  189.05    7.60
HD283869 2458503.7658  191.77    7.99
HD283869 2458503.7699  198.85    8.38
HD283869 2458504.7578                 3
HD283869 2458504.7617  180.24    8.97
HD283869 2458504.7658  183.21    8.83
HD283869 2458712.9733                 3
HD283869 2458712.9772  198.70    8.35
HD283869 2458712.9811  199.11    9.11
HD283869 2458766.8256                 3
HD283869 2458766.8287                 3
HD283869 2458766.8384                 3
HD283869 2458766.8422  171.99   10.06
HD283869 2458844.8350  186.65   10.14
HD283869 2458844.8389  185.50   10.02
HD283869 2458844.8427  174.23   10.09
HD283869 2458880.7240  205.13    8.19
HD283869 2458880.7280  192.23    8.50
HD283869 2458880.7318  189.60    9.03
HD283869 2459092.9382  228.09   10.15
HD283869 2459092.9414  209.74   12.34
HD283869 2459092.9461  213.92   21.37
HD283869 2459124.8502  191.28    9.40
HD283869 2459124.8542                 3
HD283869 2459124.8581  180.65    8.10
HD283869 2459125.8418  207.49   18.61
HD283869 2459125.8457  187.74    9.66
HD283869 2459125.8496                 3
HD283869 2459162.7474  184.49   11.65
HD283869 2459162.7515  195.09   14.96
HD283869 2459162.7555                 3
HD283869 2459163.9560  177.66    8.67
HD283869 2459163.9600                 3
HD283869 2459163.9639  186.91    9.31
HD283869 2459185.6708  219.67   10.49
HD283869 2459185.6748  210.03    9.01
HD283869 2459185.6786  208.76    9.24
HD283869 2459249.7254                 3
HD283869 2459249.7294                 3
HD283869 2459249.7333  221.21   15.48
K2136    2458425.9720  315.26   10.43
K2136    2458425.9759  307.70   12.42
K2136    2458425.9799  326.86   12.29
K2136    2458437.9215  313.95    7.77
K2136    2458437.9254  310.98    8.20
K2136    2458437.9294  309.16    7.60
K2136    2458440.9270  302.36    8.12
K2136    2458440.9308  301.78    8.39
K2136    2458440.9347  295.75    9.36
K2136    2458442.9189  289.81    8.35
K2136    2458442.9228  300.28    9.52
K2136    2458442.9267  286.00   10.21
K2136    2458443.9157  310.08    8.22
K2136    2458443.9196  295.54    9.43
K2136    2458443.9236  303.29    9.52
K2136    2458444.9146  293.52    9.04
K2136    2458444.9185  291.58    8.38
K2136    2458444.9225  284.66    8.71
K2136    2458445.9120  283.66   12.14
K2136    2458445.9162  307.41   12.54
K2136    2458445.9200  309.20   14.20
K2136    2458450.8931  297.56    9.42
K2136    2458450.8970  297.48   10.92
K2136    2458450.9006  312.95   11.80
K2136    2458450.9048  297.78   12.82
K2136    2458451.8905  303.71    9.42
K2136    2458451.8945  320.18    9.39
K2136    2458451.8983  312.38   10.67
K2136    2458451.9022  330.57   11.76
K2136    2458472.6115  284.41   13.44
K2136    2458472.6156  305.15   11.16
K2136    2458472.6196  295.42    9.28
K2136    2458476.8213  287.01    9.86
K2136    2458476.8254  285.22   10.72
K2136    2458476.8295  299.87    9.51
K2136    2458477.8214  295.46    8.32
K2136    2458477.8254  285.70    8.17
K2136    2458477.8294  296.18    9.51
K2136    2458484.8084  299.10   11.00
K2136    2458484.8124  296.55   11.28
K2136    2458484.8164  289.86   10.72
K2136    2458488.7932  296.42    8.55
K2136    2458488.7973  286.70    9.65
K2136    2458488.8014  299.51    9.11
K2136    2458491.7804  296.38   12.06
K2136    2458491.7845  293.38   10.05
K2136    2458491.7885  304.70    9.16
K2136    2458499.7616  288.82    9.84
K2136    2458499.7657  282.49   10.19
K2136    2458499.7698  294.94   10.13
K2136    2458500.7553  311.66    9.44
K2136    2458500.7593                 3
K2136    2458500.7634  291.07    9.91
K2136    2458503.7438  301.72   10.33
K2136    2458503.7478  294.61    9.97
K2136    2458503.7519  301.63    9.35
K2136    2458504.7415  282.47    9.58
K2136    2458504.7455  293.18    9.11
K2136    2458504.7494  297.47   10.30
K2136    2458506.7364  296.90   14.05
K2136    2458506.7406  300.48   16.96
K2136    2458506.7447  324.45   14.39
K2136    2458507.7349  332.98   10.70
K2136    2458507.7390  309.30   10.60
K2136    2458507.7430  295.40   11.84
K2136    2458508.7284  306.95   10.23
K2136    2458508.7327  300.20    9.63
K2136    2458508.7366  297.72    9.76
K2136    2458709.9730  323.93    9.09
K2136    2458709.9770  317.77    9.34
K2136    2458709.9809  312.21   10.63
K2136    2458767.8034  305.09   12.17
K2136    2458767.8084                 3
K2136    2458767.8113                 3
K2136    2458768.8126  319.36   11.85
K2136    2458768.8163  321.03   12.01
K2136    2458768.8202                 1
K2136    2458771.7978                 1
K2136    2458771.8029                 1
K2136    2458776.0031  328.99    9.40
K2136    2458776.0071  338.16    9.52
K2136    2458776.0110  321.84    8.60
K2136    2458824.8734  301.48   10.34
K2136    2458824.8773  299.77   10.24
K2136    2458824.8813  286.57    9.72
K2136    2458852.7887  302.00   11.33
K2136    2458852.7927  309.29   11.73
K2136    2458852.7966  291.80   10.61
K2136    2458887.7060  306.66    9.14
K2136    2458887.7100  305.82   10.12
K2136    2458887.7140  313.10    9.62
K2136    2459080.9503  320.76   12.16
K2136    2459080.9542  339.81   10.80
K2136    2459080.9581  335.27    9.55
K2136    2459127.8337  330.55    9.35
K2136    2459127.8376  334.31    9.51
K2136    2459127.8416  325.52   11.01
K2136    2459129.8112  332.32   10.28
K2136    2459129.8151  331.18   10.53
K2136    2459129.8191  334.58   10.35
K2136    2459161.7309  318.43   13.47
K2136    2459161.7346                 1
K2136    2459161.7392  311.36   19.36
K2136    2459187.6597  341.23   20.83
K2136    2459187.6638  342.65   17.49
K2136    2459187.6673  336.60   18.89
K2136    2459245.7205  295.10   10.68
K2136    2459245.7245  298.65   10.26
K2136    2459245.7284  306.70   10.44
K2100    2458500.7193                 3
K2100    2458500.7234  337.91   17.66
K2100    2458500.7274  332.07   23.83
K2100    2458538.8228  309.66   41.21
K2100    2458538.8268  305.84   70.34
K2100    2458538.8310  308.60   20.71
K2100    2458838.0073  356.61   12.33
K2100    2458838.0113  340.65   59.44
K2100    2458838.0152  352.37   11.29
K2100    2458839.7937                 3
K2100    2458839.7977  354.39    9.80
K2100    2458839.8016  379.00   10.96
K2100    2458840.7871                 3
K2100    2458840.7912  316.85   27.29
K2100    2458840.7950  360.06   23.11
K2100    2458841.8007  414.26   26.56
K2100    2458841.8046  386.07   35.56
K2100    2458841.8084                 3
K2100    2458846.7619  355.57   20.89
K2100    2458846.7658  349.56   20.08
K2100    2458846.7698  386.15   58.45
K2100    2458847.7729                 3
K2100    2458847.7767  400.81   22.90
K2100    2458847.7807  360.11   16.51
K2100    2458848.7738  343.42  240.72
K2100    2458848.7776                 2
K2100    2458848.7816  323.45   13.83
K2100    2458849.7479                 3
K2100    2458849.7524                 1
K2100    2458849.7562  322.56   28.64
K2100    2458850.7589                 1
K2100    2458850.7629                 1
K2100    2458850.7657                 1
K2100    2458852.7451                 3
K2100    2458852.7490  356.71   15.13
K2100    2458852.7528                 3
K2100    2458853.7673  408.89  151.73
K2100    2458853.7712  316.64   74.85
K2100    2458853.7751  445.09  125.14
K2100    2458854.7515  404.59   21.94
K2100    2458854.7555  324.33   17.01
K2100    2458854.7593                 3
K2100    2458855.7560                 2
K2100    2458855.7600  367.35   11.66
K2100    2458855.7638  336.71   11.16
K2100    2458856.7528  362.05   27.26
K2100    2458856.7569  352.93   16.89
K2100    2458856.7607                 3
K2100    2458856.9508                 3
K2100    2458856.9548  353.03   15.47
K2100    2458856.9587  337.90   17.86
K2100    2458862.9326  402.23   24.22
K2100    2458862.9368  347.22   15.03
K2100    2458862.9407  376.07   13.21
K2100    2458879.6833  349.64   12.25
K2100    2458879.6872  308.49   22.50
K2100    2458879.6911  332.19   14.58
K2100    2458883.8796                 3
K2100    2458883.8835  351.52   22.59
K2100    2458883.8876  365.11   18.55
K2100    2458887.6576  356.57   21.17
K2100    2458887.6614  320.99   63.66
K2100    2458887.6654  344.45   24.95
K2100    2458887.8577  357.98   20.85
K2100    2458887.8617  382.96   23.62
K2100    2458887.8655  339.46   16.57
K2100    2458904.6151  377.64   21.88
K2100    2458904.6190  346.95   16.14
K2100    2458904.6230  324.35   21.83
K2100    2458907.8130  329.91   20.48
K2100    2458907.8167  330.67   25.46
K2100    2458907.8207  339.40   12.47
K2100    2458909.5966                 1
K2100    2458909.6007                 3
K2100    2458909.6045  349.57   27.48
K2100    2458918.7710  355.48   13.09
K2100    2458918.7752  344.14   33.88
K2100    2458918.7790  355.07   11.11
K2100    2459223.9594                 3
K2100    2459223.9632  335.38   14.76
K2100    2459223.9669  313.74   21.44
K2100    2459227.7264  362.84   19.31
K2100    2459227.7303  357.60   19.73
K2100    2459227.7343  323.64   11.97
K2100    2459267.8367                 3
K2100    2459267.8408  353.26   13.30
K2100    2459267.8447  339.50   13.58
K2101    2458880.6721                 3
K2101    2458880.6797  370.74   22.53
K2101    2458880.6870  317.20   24.44
K2101    2459240.6876  321.65   22.59
K2101    2459240.6952  323.07   16.92
K2101    2459240.7026  333.72   19.93
K2101    2459253.6596                 3
K2101    2459253.6672  323.67   25.54
K2101    2459253.6747  264.50   23.02
K2102    2458512.9021                 1
K2102    2458512.9061                 1
K2102    2458512.9102                 1
K2102    2458938.7207  304.10   39.79
K2102    2458938.7283  245.64   35.09
K2102    2458938.7359  303.35   28.17
K2102    2459205.7890  309.39   19.49
K2102    2459205.7964  314.19   16.95
K2102    2459205.8040  295.56   17.72
K2102    2459229.7173  278.82   20.32
K2102    2459229.7252  296.04   20.22
K2102    2459229.7326  284.33   20.07
K2102    2459275.8056  312.74   18.05
K2102    2459275.8130  332.07   23.87
K2102    2459275.8206                 3
K277     2458503.6938  332.43   17.09
K277     2458503.6978  297.42   15.52
K277     2458503.7018  309.95   18.01
K277     2458504.6843                 1
K277     2458504.6885  313.96   23.53
K277     2458504.6924  331.77   35.24
K277     2458504.6965  299.00   19.93
K277     2458505.6810  262.32   22.30
K277     2458505.6849  317.80   18.09
K277     2458505.6888  273.47   21.04
K277     2458793.9029                 3
K277     2458793.9099  313.28   12.79
K277     2458793.9170                 1
K277     2458833.7861                 3
K277     2458833.7938                 3
K277     2458833.8012  305.67   15.47
K277     2458855.7298  299.39   13.48
K277     2458855.7373  309.14   13.17
K277     2458855.7448  287.22   13.96
K277     2459130.9825  295.31   10.33
K277     2459130.9900  298.88   11.58
K277     2459130.9976  322.12   15.71
K277     2459131.9820  330.18   11.90
K277     2459131.9895  302.79   13.01
K277     2459131.9971  299.42   14.65
K277     2459146.9313                 3
K277     2459146.9386                 3
K277     2459146.9461                 3
K277     2459159.8948  303.31   12.74
K277     2459159.9022  323.38   13.22
K277     2459159.9098  308.77   13.73
K277     2459164.8817  312.92   18.62
K277     2459164.8892  318.12   14.14
K277     2459164.8966  304.55   11.70
K277     2459187.8196  358.24   21.22
K277     2459187.8271  356.43   21.37
K277     2459187.8347                 3
K277     2459218.7345  282.76   18.81
K277     2459218.7420                 3
K277     2459218.7496  311.05   23.21

